Fefferman-Graham and Bondi Gauges in the Fluid/Gravity Correspondence

In three-dimensional gravity, we discuss the relation between the Fefferman--Graham gauge, the Bondi gauge and the Eddington--Finkelstein type of gauge, often referred to as the derivative expansion, involved in the fluid/gravity correspondence. Starting with a negative cosmological constant, for each gauge, we derive the solution space and the residual gauge diffeomorphisms. We construct explicitly the diffeomorphisms that relate the various gauges, and establish the precise matching of their boundary data. We show that Bondi and Fefferman--Graham gauges are equivalent, while the fluid/gravity derivative expansion, originating from a partial gauge fixing, exhibits an extra unspecified function that encodes the boundary fluid velocity. The Bondi gauge turns out to describe a subspace of the derivative expansion's solution space, featuring a fluid in a specific hydrodynamic frame. We pursue our analysis with the Ricci-flat limit of the Bondi gauge and of the fluid/gravity derivative expansion. The relations between them persist in this limit, which is well-defined and non-trivial. Moreover, the flat limit of the derivative expansion maps to the ultra-relativistic limit on the boundary. This procedure allows to unravel the holographic properties of the Bondi gauge for vanishing cosmological constant, in terms of its boundary Carrollian dual fluid.

==> Appendix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    170019,       4534]
NotebookOptionsPosition[    168207,       4499]
NotebookOutlinePosition[    168555,       4514]
CellTagsIndexPosition[    168512,       4511]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Appendix: Explicit expressions in the coordinate transformations\
\>", "Section",
 CellChangeTimes->{{3.781676576393114*^9, 3.781676609663951*^9}, {
  3.799921433224332*^9, 
  3.799921482925844*^9}},ExpressionUUID->"ffc1abc5-25b5-44c7-b4f1-\
4e1530711be2"],

Cell[CellGroupData[{

Cell["From Bondi gauge to Fefferman-Graham gauge", "Subsection",
 CellChangeTimes->{{3.7816766319201665`*^9, 
  3.781676653768224*^9}},ExpressionUUID->"adc0b9a1-ce77-4d1d-bded-\
4f5b76d27aae"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "give", " ", "the", " ", "explicit", " ", "expressions", " ", 
     "of", " ", "the", " ", "functions", " ", "involved", " ", "in", " ", 
     "the", " ", "diffeomorphism", " ", "between", " ", "Tortoise", " ", 
     "coordinates", " ", "and", " ", "Fefferman"}], "-", 
    RowBox[{"Graham", " ", "coordinates"}]}], ",", " ", 
   RowBox[{
   "up", " ", "to", " ", "order", " ", "2", " ", "in", " ", "\[Rho]"}]}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.781676658274064*^9, 3.781676660226207*^9}, {
  3.78167670789542*^9, 3.7816767750123987`*^9}, {3.7816770617124066`*^9, 
  3.781677083225399*^9}, {3.781682003934157*^9, 
  3.7816820047491302`*^9}},ExpressionUUID->"4bd4d780-a940-499e-b75f-\
ca853ad9289e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R1", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], "=", " ", 
   SuperscriptBox["L", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Beta]0", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}]]}], " ", 
    SuperscriptBox["L", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["U0U", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"U0U", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[CurlyPhi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    SuperscriptBox["L", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       RowBox[{"M", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["U0U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[CurlyPhi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"U0U", "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Beta]0", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["U0U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Beta]0", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["U0U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["\[CurlyPhi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7816769455237026`*^9, 3.7816770506324577`*^9}, {
   3.7816772764872513`*^9, 3.7816772819441257`*^9}, 3.781677462226776*^9, {
   3.7816776068305874`*^9, 3.781677627686268*^9}, {3.781677710285264*^9, 
   3.781677713357571*^9}},ExpressionUUID->"322aac48-bb43-4dce-b47d-\
478151f12494"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T1", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"\[Beta]0", "[", 
         RowBox[{"t", ",", "\[Phi]"}], "]"}]}]]}], ")"}], " ", 
    SuperscriptBox["L", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"\[Beta]0", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}]]}], " ", 
    SuperscriptBox["L", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       RowBox[{
        SuperscriptBox["U0U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"U0U", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Beta]0", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Beta]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T3", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"\[CurlyPhi]", "[", 
         RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox["L", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Beta]0", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]], " ", 
       RowBox[{"M", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["U0U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", 
           RowBox[{"\[Beta]0", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Beta]0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{
        SuperscriptBox["U0U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Beta]0", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Beta]0", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["U0U", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CurlyPhi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[CurlyPhi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]0", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["\[CurlyPhi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Beta]0", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[CurlyPhi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["U0U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  SuperscriptBox["\[CurlyPhi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "\[Phi]"}], "]"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Beta]0", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Phi]"}], "]"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]0", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Beta]0", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
          RowBox[{"M", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["U0U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[CurlyPhi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"U0U", "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Beta]0", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[CurlyPhi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.781677156025646*^9, 3.7816771692958922`*^9}, 
   3.7816772387279434`*^9, 3.7816773542099323`*^9, {3.781677518480132*^9, 
   3.781677543826003*^9}, {3.7816777358698153`*^9, 3.7816777487282352`*^9}, {
   3.781677781360615*^9, 
   3.7816777861166553`*^9}},ExpressionUUID->"9bf479a4-9e76-40ad-a08d-\
6e5a04302653"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Beta]0", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}]]}], " ", 
    SuperscriptBox["L", "2"], " ", 
    RowBox[{"U0U", "[", 
     RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["L", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"U0U", "[", 
         RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{
        SuperscriptBox["U0U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"U0U", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["U0U", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z3", "[", 
    RowBox[{"t", ",", "\[Phi]"}], "]"}], "=", " ", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"\[CurlyPhi]", "[", 
         RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"6", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"NU", "[", 
        RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["L", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]0", "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}], "+", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]], " ", 
          RowBox[{"M", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Beta]0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"U0U", "[", 
            RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{
                 SuperscriptBox["\[Beta]0", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Beta]0", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Beta]0", "[", 
                   RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[Beta]0", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Beta]0", "[", 
                   RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{
                 SuperscriptBox["U0U", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Beta]0", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Beta]0", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U0U", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Beta]0", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Beta]0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Beta]0", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Beta]0", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Beta]0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{
                 SuperscriptBox["\[Beta]0", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[CurlyPhi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["U0U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Phi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.781677223044196*^9, 3.7816772487544403`*^9}, 
   3.7816773857679186`*^9, {3.781677550166275*^9, 3.7816776010668783`*^9}, {
   3.7816778024152975`*^9, 3.7816778139924498`*^9}, {3.781677849824772*^9, 
   3.781677851830038*^9}},ExpressionUUID->"5c0fb2e1-26d9-464c-a6f8-\
a4728067cda4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["From Bondi gauge to derivative expansion", "Subsection",
 CellChangeTimes->{{3.7816779326841135`*^9, 3.781677944087413*^9}, {
  3.781678010741843*^9, 
  3.7816780137422547`*^9}},ExpressionUUID->"85ef0796-a33c-4000-9552-\
1c10a3476daf"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "give", " ", "the", " ", "explicit", " ", "expressions", " ", 
    "of", " ", "the", " ", "functions", " ", "involved", " ", "in", " ", 
    "the", " ", "diffeomorphism", " ", "between", " ", "Bondi", " ", 
    "coordinates", " ", "and", " ", "derivative", " ", "expansion", " ", 
    "coordinates"}], ",", " ", 
   RowBox[{
   "up", " ", "to", " ", "order", " ", "1", " ", "in", " ", "\[Rho]"}]}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.7816789466564865`*^9, 3.7816789588136206`*^9}, {
  3.7816820126611643`*^9, 
  3.781682013451969*^9}},ExpressionUUID->"71e43cad-c429-43f5-a682-\
9bd58d4f9c39"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R2", "[", 
    RowBox[{"t", ",", "\[Psi]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"u\[Psi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]]}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]0", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}], "+", 
        RowBox[{"\[CurlyPhi]", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox["L", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox[
                RowBox[{"u\[Psi]", "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{
        SuperscriptBox["U0U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
       RowBox[{
        SuperscriptBox["u\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       RowBox[{"u\[Psi]", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[Beta]0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       RowBox[{"u\[Psi]", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"U0U", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"u\[Psi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["u\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox[
                RowBox[{"u\[Psi]", "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"u\[Psi]", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["u\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7816802205967426`*^9, 3.7816802368416667`*^9}, {
   3.781690114002351*^9, 3.7816901146022687`*^9}, {3.781691266523396*^9, 
   3.7816912669703074`*^9}, 
   3.7816915963001447`*^9},ExpressionUUID->"2e7ebbfd-fc3e-4d88-9f98-\
f7d00387110d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T1", "[", 
    RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", "=", " ", 
   FractionBox[
    RowBox[{
     SuperscriptBox["L", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "+", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"ut", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[CurlyPhi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
        RowBox[{"U0U", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
        RowBox[{"Z1", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"4", " ", 
       RowBox[{"\[Beta]0", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[CurlyPhi]", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
      SuperscriptBox["L", "2"], " ", 
      SuperscriptBox[
       RowBox[{"U0U", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", 
    RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
        RowBox[{"\[CurlyPhi]", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox["L", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Beta]0", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "+", 
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}], " ", 
       RowBox[{"W1", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{"u\[Psi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{"u\[Psi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"U0U", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["L", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Beta]0", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[CurlyPhi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.781678908276495*^9, 3.781678923146598*^9}, {
  3.7816790850814753`*^9, 3.7816790857674313`*^9}, {3.78167971846165*^9, 
  3.7816797675334516`*^9}, {3.781691269131709*^9, 3.781691272258352*^9}, {
  3.7816915831107025`*^9, 
  3.781691591487271*^9}},ExpressionUUID->"e5675b51-fe0b-4b4e-a49b-\
b9ef91c0fa01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Z1", "[", 
    RowBox[{"t", ",", "\[Psi]"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"\[Beta]0", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[CurlyPhi]", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}]], " ", 
    SuperscriptBox["L", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Beta]0", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[CurlyPhi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}]], " ", 
       RowBox[{"U0U", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"U0U", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       RowBox[{"ut", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"\[Beta]0", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       RowBox[{"u\[Psi]", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"U0U", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
       RowBox[{"u\[Psi]", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", 
    RowBox[{"t", ",", "\[Psi]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]0", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}], "+", 
        RowBox[{"\[CurlyPhi]", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}]], " ", 
    SuperscriptBox["L", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[CurlyPhi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}]]}], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"U0U", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["L", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox[
                RowBox[{"u\[Psi]", "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[CurlyPhi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["U0U", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"u\[Psi]", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{
           SuperscriptBox["U0U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Beta]0", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "+", 
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}]], " ", 
       RowBox[{"u\[Psi]", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Beta]0", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{"W1", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox[
                RowBox[{"u\[Psi]", "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[CurlyPhi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       RowBox[{"U0U", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]0", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "+", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox[
                RowBox[{"u\[Psi]", "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}], " ", 
          RowBox[{"W1", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Beta]0", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Beta]0", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Beta]0", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Beta]0", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.781679110600299*^9, 3.7816791214477654`*^9}, {
   3.781679608124586*^9, 3.781679610100954*^9}, {3.7816799999823127`*^9, 
   3.781680012792454*^9}, {3.7816804006897616`*^9, 3.7816804065710583`*^9}, {
   3.781680485659364*^9, 3.781680486040206*^9}, 3.781680533598915*^9, {
   3.781691275484358*^9, 3.781691278707472*^9}, {3.781691562824725*^9, 
   3.7816915776915665`*^9}},ExpressionUUID->"9631f4ca-99b1-4dac-9bac-\
b5dabaf5f9d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expression of \[Chi] and \[Epsilon] in terms of Bondi functions", \
"Subsection",
 CellChangeTimes->{{3.7816911919452157`*^9, 
  3.781691220967389*^9}},ExpressionUUID->"8b4cc587-70b8-4e9c-b5e6-\
ff058b2fde08"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "give", " ", "the", " ", "explicit", " ", "expressions", " ", 
    "of", " ", "the", " ", "functions", " ", "\[Chi]", " ", "and", " ", 
    "\[Epsilon]", " ", "involved", " ", "in", " ", "the", " ", "solution", 
    " ", "space", " ", "of", " ", "the", " ", "derivative", " ", "expansion", 
    " ", "in", " ", "terms", " ", "of", " ", "the", " ", "functions", " ", 
    "of", " ", "the", " ", "Bondi", " ", "solution", " ", "space", " ", 
    "under", " ", "the", " ", "boundary", " ", "gauge", " ", "fixing", " ", 
    "U0"}], " ", "=", " ", 
   RowBox[{"0", " ", "=", " ", "\[Beta]0"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7816918534008665`*^9, 3.7816919458716764`*^9}, {
  3.7816930532570677`*^9, 
  3.7816930567362843`*^9}},ExpressionUUID->"c5c06f79-04ff-46aa-b63b-\
396dbd0c7007"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]", "[", 
    RowBox[{"t", ",", "\[Psi]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        RowBox[{"\[CurlyPhi]", "[", 
         RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"M", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
         RowBox[{"u\[Psi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}], ")"}], "2"]}], 
        "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
         RowBox[{"NU", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[CurlyPhi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "4"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]]}], " ", 
            RowBox[{
             SuperscriptBox["u\[Psi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u\[Psi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "+", 
                  RowBox[{
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}], ")"}], 
                "2"], " ", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               SuperscriptBox["L", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]]}], " ", 
                  RowBox[{
                   SuperscriptBox["u\[Psi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"u\[Psi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"4", " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
            RowBox[{"u\[Psi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox["\[CurlyPhi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["L", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["u\[Psi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["L", "4"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
               RowBox[{
                SuperscriptBox["u\[Psi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["L", "4"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SuperscriptBox["u\[Psi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  RowBox[{
                   SuperscriptBox["u\[Psi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  RowBox[{
                   SuperscriptBox["u\[Psi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{
                SuperscriptBox["u\[Psi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["L", "2"], " ", 
                  RowBox[{
                   SuperscriptBox["u\[Psi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  RowBox[{
                   SuperscriptBox["u\[Psi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["L", "4"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[CurlyPhi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[CurlyPhi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
               SuperscriptBox["L", "2"], " ", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["L", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
               RowBox[{
                SuperscriptBox["\[CurlyPhi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["u\[Psi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                  RowBox[{
                   SuperscriptBox["u\[Psi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                  RowBox[{
                   SuperscriptBox["\[CurlyPhi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "G", " ", "L", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[CurlyPhi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "+", 
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"u\[Psi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"u\[Psi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7816930138155518`*^9, 
  3.7816930332772083`*^9}},ExpressionUUID->"9c7cb200-c618-4e4f-ad9c-\
ab0139403f59"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", "G", " ", "\[Pi]"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"\[CurlyPhi]", "[", 
       RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       RowBox[{"M", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[CurlyPhi]", "[", 
          RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
       RowBox[{"NU", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       RowBox[{"u\[Psi]", "[", 
        RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[CurlyPhi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "+", 
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            SuperscriptBox[
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}], ")"}], "2"]], 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[CurlyPhi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}]]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[CurlyPhi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["u\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["u\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["L", "4"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "5"], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             RowBox[{"u\[Psi]", "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"u\[Psi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"u\[Psi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "4"], " ", 
             SuperscriptBox[
              RowBox[{"u\[Psi]", "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "4"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"u\[Psi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"u\[Psi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["u\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["u\[Psi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"u\[Psi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
             RowBox[{
              SuperscriptBox["u\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{
              SuperscriptBox["u\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              SuperscriptBox["u\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          RowBox[{"u\[Psi]", "[", 
           RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["u\[Psi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[CurlyPhi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[CurlyPhi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[CurlyPhi]", "[", 
                RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
             SuperscriptBox["L", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[CurlyPhi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["L", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"u\[Psi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["u\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[CurlyPhi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"u\[Psi]", "[", 
            RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[CurlyPhi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["L", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"u\[Psi]", "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CurlyPhi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["u\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["u\[Psi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[CurlyPhi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}], "+", 
               RowBox[{"6", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[CurlyPhi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                   SuperscriptBox["L", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"u\[Psi]", "[", 
                    RowBox[{"t", ",", "\[Psi]"}], "]"}], "2"]}]}]], " ", 
                RowBox[{
                 SuperscriptBox["u\[Psi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CurlyPhi]", "[", 
                   RowBox[{"t", ",", "\[Psi]"}], "]"}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CurlyPhi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7816912297521906`*^9, 3.7816912377511597`*^9}, {
   3.7816912836550317`*^9, 3.781691288846336*^9}, {3.7816915208201427`*^9, 
   3.781691554800171*^9}, 
   3.7816918166916113`*^9},ExpressionUUID->"c5c18c00-7466-4d18-89f9-\
aa58e9d3ee42"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 266, 6, 67, "Section",ExpressionUUID->"ffc1abc5-25b5-44c7-b4f1-4e1530711be2"],
Cell[CellGroupData[{
Cell[871, 32, 192, 3, 53, "Subsection",ExpressionUUID->"adc0b9a1-ce77-4d1d-bded-4f5b76d27aae"],
Cell[1066, 37, 799, 17, 48, "Input",ExpressionUUID->"4bd4d780-a940-499e-b75f-ca853ad9289e"],
Cell[1868, 56, 11238, 320, 208, "Input",ExpressionUUID->"322aac48-bb43-4dce-b47d-478151f12494"],
Cell[13109, 378, 26972, 768, 320, "Input",ExpressionUUID->"9bf479a4-9e76-40ad-a08d-6e5a04302653"],
Cell[40084, 1148, 26676, 708, 344, "Input",ExpressionUUID->"5c0fb2e1-26d9-464c-a6f8-a4728067cda4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66797, 1861, 241, 4, 53, "Subsection",ExpressionUUID->"85ef0796-a33c-4000-9552-1c10a3476daf"],
Cell[67041, 1867, 677, 15, 48, "Input",ExpressionUUID->"71e43cad-c429-43f5-a682-9bd58d4f9c39"],
Cell[67721, 1884, 8606, 247, 239, "Input",ExpressionUUID->"2e7ebbfd-fc3e-4d88-9f98-f7d00387110d"],
Cell[76330, 2133, 12108, 330, 340, "Input",ExpressionUUID->"e5675b51-fe0b-4b4e-a49b-b9ef91c0fa01"],
Cell[88441, 2465, 15095, 408, 348, "Input",ExpressionUUID->"9631f4ca-99b1-4dac-9bac-b5dabaf5f9d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103573, 2878, 215, 4, 53, "Subsection",ExpressionUUID->"8b4cc587-70b8-4e9c-b5e6-ff058b2fde08"],
Cell[103791, 2884, 869, 16, 48, "Input",ExpressionUUID->"c5c06f79-04ff-46aa-b63b-396dbd0c7007"],
Cell[104663, 2902, 26980, 668, 594, "Input",ExpressionUUID->"9c7cb200-c618-4e4f-ad9c-ab0139403f59"],
Cell[131646, 3572, 36533, 923, 852, "Input",ExpressionUUID->"c5c18c00-7466-4d18-89f9-aa58e9d3ee42"]
}, Open  ]]
}, Open  ]]
}
]
*)


